Control Barriers in Bayesian Learning of System Dynamics

This paper focuses on learning a model of system dynamics online while satisfying safety constraints. Our objective is to avoid offline system identification or hand-specified models and allow a system to safely and autonomously estimate and adapt its own model during operation. Given streaming observations of the system state, we use Bayesian learning to obtain a distribution over the system dynamics. Specifically, we propose a new matrix variate Gaussian process (MVGP) regression approach with an efficient covariance factorization to learn the drift and input gain terms of a nonlinear control-affine system. The MVGP distribution is then used to optimize the system behavior and ensure safety with high probability, by specifying control Lyapunov function (CLF) and control barrier function (CBF) chance constraints. We show that a safe control policy can be synthesized for systems with arbitrary relative degree and probabilistic CLF-CBF constraints by solving a second order cone program (SOCP). Finally, we extend our design to a self-triggering formulation, adaptively determining the time at which a new control input needs to be applied in order to guarantee safety.

==> fig/unicycle_move_to_pose_fixed_mean_cbf_collides_1209-1257/plot.py <==
try:
    from bayes_cbf.unicycle_move_to_pose import unicycle_bayes_cbf_safe_obstacle_vis
except ImportError:
    import subprocess
    subprocess.run("pip install git+ssh://git@github.com/wecacuee/BayesCBF.git@v1.2.4".split())
    from bayes_cbf.unicycle_move_to_pose import unicycle_bayes_cbf_safe_obstacle_vis

import os.path
unicycle_bayes_cbf_safe_obstacle_vis(os.path.dirname(__file__) or ".")


==> fig/unicycle_move_to_pose_fixed_mean_cbf_collides_v1.2.3/plot.py <==
try:
    from bayes_cbf.unicycle_move_to_pose import unicycle_mean_cbf_collides_obstacle_vis
except ImportError:
    import subprocess
    subprocess.run("pip install git+ssh://git@github.com/wecacuee/BayesCBF.git@v1.2.4".split())
    from bayes_cbf.unicycle_move_to_pose import unicycle_mean_cbf_collides_obstacle_vis

import os.path
unicycle_mean_cbf_collides_obstacle_vis(os.path.dirname(__file__) or ".")

